How to Compile Some NAND Formula Evaluators

We say a unitary operator acting on a set of qubits has been compiled if it has been expressed as a SEO (sequence of elementary operations, like CNOTs and single-qubit operations). SEO's are often represented as quantum circuits. arXiv:quant-ph/0702144 by Farhi-Goldstone-Gutmann has inspired a recent flurry of papers, that propose quantum algorithms for evaluating NAND formulas via quantum walks over tree graphs. These algorithms use two types of unitary evolution: oracle and non-oracle. Non-oracle evolutions are independent of the NAND formula input, whereas oracle evolutions depend on this input. In this paper we compile (i.e., give explicit SEOs and their associated quantum circuits for) the oracle and non-oracle evolution operators used in some of these NAND formula evaluators. We consider here only the case of balanced binary NAND trees. Our compilation methods are based on the CSD (Cosine Sine Decomposition), a matrix decomposition from Linear Algebra. The CS decomposition has been used very successfully in the past to compile unstructured unitary matrices exactly.

==> my_sinc.m <==
%Implementation of sinc(x)=sin(x)/x

function y = my_sinc(x)

%sinc(x)= sin(x)/x =\sum_{k=0}{\infty} x^{2k}(-1)^k/(2k+1)!
if (abs(x)<1e-3)
	xSq = x*x;
	
	kSummand = 1;
	y = 1;
	k = 1;
	do
		kSummand = kSummand*(-xSq)/((2*k+1)*2*k);
		y = y + kSummand;
		k = k + 1;
	until (abs(kSummand)<1e-15)
else
	y = sin(x)/x;
endif	

==> qtree_cbh.m <==
%This subroutine checks Lemma 3, Eq.67 of
%version 2 of arXiv:0706.0479
%``How to Compile Some NAND Formula Evaluators",
%by R.R. Tucci
%The Lemma states an approximate
%matrix factorization that originates from
%the Campbell-Baker-Hausdorff (CBH) expansion.

%inputs:
%g = 1/sqrt(2)
g= .04;
mat_case = 1;

rt2 = sqrt(2);
for j=1:2 
	g = g + .01
	rand("seed", .1);
	
	switch(mat_case)
		case 1
			A = g*rand(4:4);
			A = A + A';
			B = g*rand(4:4);
			%B = B + B';
		case 2
			A = g*rt2*[0, 0, 0, 0;
			0, 0, 0, 1;
	 		0, 0, 0, 0;
			0, 1, 0, 0];
			
			B = g*rt2*[0, 0, 0, 0;
			0, 0, 0, 0;
	 		0, 0, 0, 0;
			0, 0, 0, 1];
	endswitch 
	
	F = expm(i*[A,B';B,zeros(4)]);	
		
	[V, D] = eig(A); %A = V*D*V';
	
	DVec = diag(D);
	
	sincD = zeros(4,4);
	expiD = zeros(4,4);
	for k=1:4
		sincD(k,k) = my_sinc(DVec(k)/2);
		expiD(k,k) = exp(i*DVec(k)/2);
	endfor
	
	L = B*V*sincD*expiD*V';
	BB = B'*B;
	AA = A*A;
	
	switch(mat_case)
		case 1
			F0 = [expm(i*A),zeros(4,4); zeros(4,4), eye(4)];
			F1 = expm([i/12*(BB*A + A*BB)+(1/24)*(- BB*AA + AA*BB), i*L'; i*L, -i*B*A*B'/6]    );
		case 2
		 	F0 = [expm(i*A + i/12*(BB*A + A*BB)),zeros(4,4); zeros(4,4), eye(4)];
		 	F1 = expm([zeros(4,4), i*L'; i*L, zeros(4,4)]    );
	endswitch
	
	error = norm(F - F0*F1, "fro")
endfor	

